An Enriched Immersed Finite Element Method for 3D Interface Problems

We introduce an enriched immersed finite element method for addressing interface problems characterized by general non-homogeneous jump conditions. Unlike many existing unfitted mesh methods, our approach incorporates a homogenization concept. The IFE trial function set is composed of two components: the standard homogeneous IFE space and additional enrichment IFE functions. These enrichment functions are directly determined by the jump data, without adding extra degrees of freedom to the system. Meanwhile, the homogeneous IFE space is isomorphic to the standard finite element space on the same mesh. This isomorphism remains stable regardless of interface location relative to the mesh, ensuring optimal $\mathcal{O}(h^2)$ conditioning that is independent of the interface location and facilitates an immediate development of a multigrid fast solver; namely the iteration numbers are independent of not only the mesh size but also the relative interface location. Theoretical analysis and extensive numerical experiments are carried out in the efforts to demonstrate these features.

==> PlotEx1.m <==
%% Example 1: Sphere 3D homogeneous PPIFE
errInf = [9.39e-2  2.46e-2  1.10e-2  6.20e-3  3.97e-3  2.75e-3  ...
          2.02e-3  1.55e-3  1.23e-3  9.93e-4  8.21e-4  6.89e-4];
errL2 =  [2.07e-2  5.24e-3  2.33e-3  1.32e-3  8.42e-4  5.85e-4  ...
          4.29e-4  3.28e-4  2.60e-4  2.10e-4  1.74e-4  1.46e-4];
errH1 =  [4.85e-1  2.44e-1  1.63e-1  1.22e-1  9.77e-2  8.15e-2 ...
          6.99e-2  6.11e-2  5.43e-2  4.89e-2  4.44e-2  4.08e-2];
N = 20:20:240;

% L^2 norm
figure(1);clf
logC = log(4e-2)+2*log(20);
ee2 = exp(logC-2*log(240));
refN2 = [20,240]; refE2 = [4e-2,ee2];

logC = log(3e-1)+1*log(20);
ee = exp(logC-1*log(240));
refN = [20,240]; refE = [3e-1,ee];

loglog(N,errInf','--+b',N,errL2,'ko-',N,errH1','-*m',refN2,refE2,'-r',...
    refN,refE,'-g','LineWidth',2)
grid on
ylabel('Error','fontsize',22,'color','k')
xlabel('N','fontsize',22,'color','k')
%title(['Error of IFE Solution ',' \beta = [1,', int2str(bm),',',int2str(bp),']'],'fontsize',22,'color','k')
axis([20,240,3e-5,1e-0])
xticks([20,40,80,120,160,200,240])
lgd = legend('L^\infty norm', 'L^2 norm', 'H^1 norm', 'Reference: Ch^{2}',...
    'Reference: Ch','Location','best','fontsize',18)
lgd.NumColumns = 2;


==> PlotEx2.m <==
%% Example 2: Orthocircle 3D homogeneous PPIFE
errInf = [5.56e-2  1.79e-2  8.11e-3  4.39e-3  2.92e-3  1.93e-3  1.49e-3  1.08e-3  8.68e-4  7.09e-4];
errL2 =  [5.11e-3  1.58e-3  7.07e-4  3.90e-4  2.48e-4  1.71e-4  1.25e-4  9.48e-5  7.47e-5  6.02e-5];
errH1 =  [1.22e-1  6.63e-2  4.51e-2  3.42e-2  2.75e-2  2.29e-2  1.97e-2  1.73e-2  1.54e-2  1.39e-2];
N = 20:20:200;


% L^2 norm
figure(1);clf
logC = log(2e-2)+2*log(20);
ee2 = exp(logC-2*log(200));
refN2 = [20,200]; refE2 = [2e-2,ee2];

logC = log(2e-1)+1*log(20);
ee = exp(logC-1*log(200));
refDof = [20,200]; refTime = [2e-1,ee];

loglog(N,errInf','--+b',N,errL2,'ko-',N,errH1','-*m',refN2,refE2,'-r',...
    refDof,refTime,'-g','LineWidth',2)
grid on
ylabel('Error','fontsize',22,'color','k')
xlabel('N','fontsize',22,'color','k')
%title(['Error of IFE Solution ',' \beta = [1,', int2str(bm),',',int2str(bp),']'],'fontsize',22,'color','k')
axis([20,200,1e-5,5e-1])
xticks([20,40,80,120,160,200,240])
lgd = legend('L^\infty norm', 'L^2 norm', 'H^1 norm', 'Reference: Ch^{2}',...
    'Reference: Ch','Location','best','fontsize',18);
lgd.NumColumns = 2;




%% CPU Time
mat = [ 0.67   2.01    5.89   12.21   20.98   34.62   59.23   143.04  214.15  308.89]; 
sol = [ 0.20   0.48    1.21   2.76    5.66  9.81   17.23   25.87  38.31    56.13];
err = [ 0.36   1.07     2.67    5.08   8.79    14.97   21.56    69.48  94.60    126.33];
dof = [9261 68921 226981 531441 1030301 1771561  2803221  4173281  5929741  8120601];


% err = ch^k
k = 1;
a = 3;
logC = log(a)-k*log(dof(2));
ee = exp(logC+k*log(dof(end)));
refDof = [dof(2),dof(end)]; refTime = [a,ee];
figure(2);clf
loglog(dof(2:end),mat(2:end)','--+b',dof(2:end),sol(2:end),'ko-',dof(2:end),err(2:end)','-*m',...
    refDof,refTime,'-g','LineWidth',2)
grid on
ylabel('Time (in sec)','fontsize',22,'color','k')
xlabel('DoF','fontsize',22,'color','k')
%title(['Error of IFE Solution ',' \beta = [1,', int2str(bm),',',int2str(bp),']'],'fontsize',22,'color','k')
axis([5e4,1e7,3e-1,5e+2])
lgd = legend('Matrix Time', 'Solve Time', 'Error Time', 'Reference: O(DoF)',...
    'Reference: Ch','Location','best','fontsize',18);
lgd.NumColumns = 1;

%% CPU Time
mat = [ 0.67   2.01    5.89   12.21   20.98   34.62   59.23   143.04  214.15  308.89]; 
sol = [ 0.20   0.48    1.21   2.76    5.66  9.81   17.23   25.87  38.31    56.13];
err = [ 0.36   1.07     2.67    5.08   8.79    14.97   21.56    69.48  94.60    126.33];
dof = [9261 68921 226981 531441 1030301 1771561  2803221  4173281  5929741  8120601];

% err = ch^k
k = 1;
a = .7;
logC = log(a)-k*log(dof(1));
ee = exp(logC+k*log(dof(end)));
refDof = [dof(1),dof(end)]; refTime = [a,ee];

figure(3);clf
loglog(dof(1:end),mat(1:end)','--+b',dof(1:end),sol(1:end),'ko-',dof(1:end),err(1:end)','-*m',...
    refDof,refTime,'-g','LineWidth',2)
grid on
ylabel('Time (in sec)','fontsize',22,'color','k')
xlabel('DoF','fontsize',22,'color','k')
%title(['Error of IFE Solution ',' \beta = [1,', int2str(bm),',',int2str(bp),']'],'fontsize',22,'color','k')
axis([6e3,1e7,1e-1,1e+3])
lgd = legend('Matrix Time', 'Solve Time', 'Error Time', 'Reference: O(DoF)',...
    'Reference: Ch','Location','best','fontsize',18);
lgd.NumColumns = 1;
